From a Scalar Parabolic Oscillator to Topological Thermostats: Selective Feeback Control of Harmonic Flow Modes

This paper develops a Hodge-theoretic feedback framework for flow-valued states, motivated by scalar parabolic thermostat problems with localized sensors and dual sources. On a connected graph, the edge space decomposes into a cut space and a harmonic cycle space. The ideal topological thermostat regulates the cut component toward a prescribed cycle-free transfer target and damps the harmonic component. For realizations through selected physical edge channels, the first Betti number gives the minimal sensing and actuation ranks required for exact compression of the full harmonic sector. Minimal rank does not imply local realization of the nonlocal Hodge projector; the remaining cut-harmonic blocks quantify spillover and forcing. For transmission networks, we formulate ideal and finite-channel nonlinear line-actuated swing closures and linearize the complete closed systems at an angle-cohesive synchronous equilibrium. With the actuator fixed, passive tangent swing motion preserves any pre-existing harmonic line-flow component. The ideal closure replaces this conservation law by exponential decay and appends a stable harmonic block without changing the reduced passive nodal-cut spectrum. Under the channel-rank conditions, finite realizations reproduce the harmonic compression, whereas autonomous harmonic decay and full reduced-state recovery require additional decoupling and Hurwitz conditions. A target-centred Bregman balance yields nonlinear dissipation for the ideal metric-compatible controller and for canonical colocated finite-channel feedback. Explicit theta-network, microgrid, ring, and synthetic IEEE 14-bus examples illustrate transfer regulation, cycle-flow damping, and localization-induced transients. Realistic device dynamics, constraints, and large-scale validation remain open.

==> anc/README.md <==
# Ancillary computational material

This directory accompanies the manuscript

**From a Scalar Parabolic Oscillator to Topological Thermostats: Selective Feedback Control of Harmonic Flow Modes**.

It contains the three Python scripts used to reproduce the numerical figures, tables, and verification checks:

- `scripts/theta_network_topological_thermostat_comparison.py`
- `scripts/weighted_parallel_inverter_topological_control.py`
- `scripts/nonlinear_swing_topological_experiments.py`

Python dependencies are listed in `requirements.txt`.

The scripts were used to generate the manuscript figures supplied in the main arXiv source tree. They may create a `data/` directory with optional numerical audit output when run in a writable working directory. The IEEE 14 study uses standard topology and branch reactances together with synthetic inertia, damping, operating-point, and controller data; it is a proof-of-concept nonlinear swing experiment rather than a calibrated engineering dynamic data set.


==> anc/requirements.txt <==
numpy
scipy
pandas
matplotlib


==> anc/scripts/nonlinear_swing_topological_experiments.py <==
"""Nonlinear swing experiments for the topological thermostat.

The ring example uses the Euclidean cycle-energy normalization (the operating
metric is a scalar multiple of the identity there).  The synthetic IEEE 14
example uses the metric-compatible weighted harmonic projector associated with
the operating-point sensitivity W_*, compares the ideal projector with a
rank-seven colocated finite edge-channel realization, and reports weighted
cut/harmonic energies.
"""
from pathlib import Path
import csv

import matplotlib.pyplot as plt
import numpy as np
from scipy.integrate import solve_ivp

OUT = Path(__file__).resolve().parents[1]
FIG = OUT / "figures"
DATA = OUT / "data"
FIG.mkdir(exist_ok=True)
DATA.mkdir(exist_ok=True)

plt.rcParams.update({
    "font.size": 12,
    "axes.titlesize": 13,
    "axes.labelsize": 12,
    "legend.fontsize": 9.5,
    "xtick.labelsize": 11,
    "ytick.labelsize": 11,
})


def incidence(n: int, edges: list[tuple[int, int]]) -> np.ndarray:
    """Power-flow incidence: +1 at tail, -1 at head."""
    B = np.zeros((n, len(edges)))
    for k, (i, j) in enumerate(edges):
        B[i, k] = 1.0
        B[j, k] = -1.0
    return B


def nullspace(A: np.ndarray, rtol: float = 1e-10) -> np.ndarray:
    _, singular_values, Vt = np.linalg.svd(A, full_matrices=True)
    if singular_values.size:
        rank = int((singular_values > rtol * singular_values[0]).sum())
    else:
        rank = 0
    return Vt[rank:].T.copy()


def weighted_projections(
    B: np.ndarray, metric_diag: np.ndarray
) -> tuple[np.ndarray, np.ndarray, np.ndarray, np.ndarray]:
    """Projection onto ker B for <x,y>_{Sigma^{-1}}=x^T Sigma^{-1} y."""
    H = nullspace(B)
    m = B.shape[1]
    Sigma_inv = np.diag(1.0 / np.maximum(metric_diag, 1e-12))
    if H.size:
        gram = H.T @ Sigma_inv @ H
        PH = H @ np.linalg.solve(gram, H.T @ Sigma_inv)
    else:
        PH = np.zeros((m, m))
    PC = np.eye(m) - PH
    return H, PH, PC, Sigma_inv


def weighted_orthonormal_basis(H: np.ndarray, Sigma_inv: np.ndarray) -> np.ndarray:
    """Return columns spanning im H and orthonormal in the Sigma^{-1} metric."""
    if H.size == 0:
        return H.copy()
    gram = H.T @ Sigma_inv @ H
    vals, vecs = np.linalg.eigh(gram)
    inv_sqrt = vecs @ np.diag(1.0 / np.sqrt(vals)) @ vecs.T
    return H @ inv_sqrt


def principal_angle(x: np.ndarray) -> np.ndarray:
    return (x + np.pi) % (2 * np.pi) - np.pi


def simulate_swing(
    n: int,
    edges: list[tuple[int, int]],
    a: np.ndarray,
    theta_star: np.ndarray,
    u_star: np.ndarray,
    u_initial: np.ndarray,
    controller: str,
    *,
    kappa: float = 0.8,
    tau: float = 0.7,
    Dval: float = 0.9,
    Mval: float = 1.0,
    T: float = 30.0,
    npts: int = 1000,
    weighted_metrics: bool = True,
    selected_edges: list[int] | None = None,
) -> dict:
    B = incidence(n, edges)
    eta_star = B.T @ theta_star + u_star
    f_star = a * np.sin(eta_star)
    p = B @ f_star
    Wlin = a * np.cos(eta_star)
    if np.min(Wlin) <= 0:
        raise ValueError("Operating point is not angle-cohesive")

    H, PH, PC, Winv = weighted_projections(B, Wlin)
    Hstar = weighted_orthonormal_basis(H, Winv)

    Esel = np.zeros((len(edges), len(edges)))
    r = H.shape[1]
    if selected_edges is not None:
        sel = [int(idx) for idx in selected_edges]
        if any(idx < 0 or idx >= len(edges) for idx in sel):
            raise ValueError("Selected edge index outside the branch range")
    elif r > 0:
        row_norms = np.sum(Hstar * Hstar, axis=1)
        sel = [int(idx) for idx in np.argsort(-row_norms)[:r]]
    else:
        sel = []
    for idx in sel:
        Esel[idx, idx] = 1.0

    finite_S = None
    finite_A = None
    finite_G = None
    finite_K = None
    finite_compression_residual = None
    if controller == "finite_topological":
        if len(sel) != r:
            raise ValueError(
                "The finite topological controller requires exactly beta_1 "
                "ordered edge channels"
            )
        finite_S = np.zeros((r, len(edges)))
        for channel, edge in enumerate(sel):
            finite_S[channel, edge] = 1.0
        finite_A = finite_S.T
        finite_G = finite_S @ Hstar
        if np.linalg.matrix_rank(finite_G) != r:
            raise ValueError(
                "The selected finite edge-channel architecture does not have "
                "full rank on the weighted harmonic space"
            )
        gram = finite_G @ finite_G.T
        finite_K = -kappa * np.linalg.solve(gram, np.eye(r))
        finite_compression_residual = np.linalg.norm(
            Hstar.T @ finite_A @ finite_K @ finite_S @ Hstar
            + kappa * np.eye(r)
        )
        if finite_compression_residual > 1e-9:
            raise RuntimeError(
                "Finite-channel harmonic compression check failed: "
                f"{finite_compression_residual:.3e}"
            )
        if not np.allclose(finite_K, finite_K.T, atol=1e-12):
            raise RuntimeError("Finite-channel gain is not symmetric")
        if np.max(np.linalg.eigvalsh(finite_K)) >= 0.0:
            raise RuntimeError("Finite-channel gain is not negative definite")

    M = Mval * np.ones(n)
    D = Dval * np.ones(n)
    y0 = np.r_[theta_star, np.zeros(n), u_initial]

    def actuator_rate(f: np.ndarray) -> np.ndarray:
        if controller == "passive":
            return np.zeros(len(edges))
        if controller == "local":
            return -(kappa / tau) * (Winv @ (Esel @ f))
        if controller == "global":
            return -(kappa / tau) * (Winv @ f)
        if controller == "topological":
            return -(kappa / tau) * (Winv @ (PH @ f))
        if controller == "finite_topological":
            return (
                (1.0 / tau)
                * finite_A
                @ finite_K
                @ finite_S
                @ (f - f_star)
            )
        raise ValueError(controller)

    def rhs(_t: float, y: np.ndarray) -> np.ndarray:
        theta = y[:n]
        omega = y[n : 2 * n]
        u = y[2 * n :]
        eta = B.T @ theta + u
        f = a * np.sin(eta)
        dtheta = omega
        domega = (p - D * omega - B @ f) / M
        du = actuator_rate(f)
        return np.r_[dtheta, domega, du]

    t_eval = np.linspace(0, T, npts)
    sol = solve_ivp(
        rhs,
        (0, T),
        y0,
        t_eval=t_eval,
        rtol=1e-8,
        atol=1e-10,
        method="DOP853",
    )
    if not sol.success:
        raise RuntimeError(sol.message)

    t = sol.t
    Y = sol.y.T
    cyc, trans, freq, effort, flow_norm, u_norm, q, eff_q = ([] for _ in range(8))
    for y in Y:
        theta = y[:n]
        omega = y[n : 2 * n]
        u = y[2 * n :]
        eta = B.T @ theta + u
        f = a * np.sin(eta)
        fh = PH @ f
        fc = PC @ (f - f_star)
        du = actuator_rate(f)
        if weighted_metrics:
            cyc.append(float(fh @ Winv @ fh))
            trans.append(float(fc @ Winv @ fc))
        else:
            cyc.append(float(fh @ fh))
            trans.append(float(fc @ fc))
        freq.append(float(omega @ omega))
        effort.append(float(du @ du))
        flow_norm.append(float(f @ f))
        u_norm.append(float(u @ u))
        if len(edges) == n and all(edges[k] == (k, (k + 1) % n) for k in range(n)):
            q.append(float(np.sum(principal_angle(B.T @ theta)) / (2 * np.pi)))
            eff_q.append(float(np.sum(principal_angle(eta)) / (2 * np.pi)))

    return {
        "t": t,
        "Y": Y,
        "B": B,
        "H": H,
        "PH": PH,
        "PC": PC,
        "Winv": Winv,
        "Wlin": Wlin,
        "p": p,
        "f_star": f_star,
        "u_star": u_star,
        "cyc": np.asarray(cyc),
        "trans": np.asarray(trans),
        "freq": np.asarray(freq),
        "effort": np.asarray(effort),
        "flow_norm": np.asarray(flow_norm),
        "u_norm": np.asarray(u_norm),
        "q": np.asarray(q),
        "eff_q": np.asarray(eff_q),
        "sel": sel,
        "Hstar": Hstar,
        "finite_S": finite_S,
        "finite_A": finite_A,
        "finite_G": finite_G,
        "finite_K": finite_K,
        "finite_compression_residual": finite_compression_residual,
    }


def summarize(results: dict, name_prefix: str) -> list[dict]:
    rows = []
    base_int = np.trapezoid(results["passive"]["cyc"], results["passive"]["t"])
    for name, res in results.items():
        t = res["t"]
        ic = np.trapezoid(res["cyc"], t)
        rows.append(
            {
                "experiment": name_prefix,
                "controller": name,
                "final_cycle_energy": res["cyc"][-1],
                "integrated_cycle_energy": ic,
                "cycle_reduction_vs_passive_percent": 100 * (1 - ic / base_int)
                if base_int > 0
                else 0,
                "max_transfer_error": np.sqrt(res["trans"]).max(),
                "integrated_transfer_error": np.trapezoid(res["trans"], t),
                "max_frequency_norm": np.sqrt(res["freq"]).max(),
                "integrated_actuator_rate_effort": np.trapezoid(res["effort"], t),
                "final_actuator_rate_norm": np.sqrt(res["effort"][-1]),
            }
        )
    return rows


# Experiment A: exactly solvable winding-one ring trajectory.
N = 8
ring_edges = [(i, (i + 1) % N) for i in range(N)]
B_ring = incidence(N, ring_edges)
a_ring = np.ones(N)
q0 = 1
theta_ring = -2 * np.pi * q0 * np.arange(N) / N
theta_ring -= theta_ring.mean()
delta_ring = 2 * np.pi / N
kappa_ring = 1.3
tau_ring = 0.7
gamma_ring = kappa_ring / (tau_ring * np.cos(delta_ring))
T_ring = 18.0
t_ring = np.linspace(0.0, T_ring, 800)

H_ring, PH_ring, PC_ring, Winv_ring = weighted_projections(
    B_ring, np.cos(delta_ring) * np.ones(N)
)
f_target_ring = np.zeros(N)
u_target_ring = -delta_ring * np.ones(N)


def exact_ring_result(controller: str) -> dict:
    """Return the exact symmetric ring trajectory for one controller."""
    if controller == "passive":
        psi = np.full_like(t_ring, delta_ring)
        s = np.zeros_like(t_ring)
        dpsi = np.zeros_like(t_ring)
    elif controller in {"global", "topological"}:
        tan_half = np.tan(delta_ring / 2.0) * np.exp(-gamma_ring * t_ring)
        psi = 2.0 * np.arctan(tan_half)
        s = psi - delta_ring
        dpsi = -gamma_ring * np.sin(psi)
    else:
        raise ValueError(controller)

    theta = np.repeat(theta_ring[None, :], len(t_ring), axis=0)
    omega = np.zeros((len(t_ring), N))
    u = s[:, None] * np.ones((1, N))
    flow = np.sin(psi)[:, None] * np.ones((1, N))
    du = dpsi[:, None] * np.ones((1, N))

    Y = np.hstack([theta, omega, u])
    cyc = np.sum(flow * flow, axis=1)
    trans = np.zeros_like(t_ring)
    freq = np.zeros_like(t_ring)
    effort = np.sum(du * du, axis=1)
    flow_norm = cyc.copy()
    u_norm = np.sum(u * u, axis=1)
    bus_winding = np.ones_like(t_ring)
    effective_winding = N * psi / (2.0 * np.pi)

    # Internal consistency checks for the exact invariant trajectory.
    assert np.max(np.abs((B_ring @ flow.T).T)) < 1e-12
    assert np.max(np.abs((PH_ring @ flow.T).T - flow)) < 1e-12
    if controller != "passive":
        exact_identity = np.tan(psi / 2.0)
        rhs_identity = np.tan(delta_ring / 2.0) * np.exp(-gamma_ring * t_ring)
        assert np.max(np.abs(exact_identity - rhs_identity)) < 1e-14

    return {
        "t": t_ring,
        "Y": Y,
        "B": B_ring,
        "H": H_ring,
        "PH": PH_ring,
        "PC": PC_ring,
        "Winv": Winv_ring,
        "Wlin": np.cos(delta_ring) * np.ones(N),
        "p": np.zeros(N),
        "f_star": f_target_ring,
        "u_star": u_target_ring,
        "cyc": cyc,
        "trans": trans,
        "freq": freq,
        "effort": effort,
        "flow_norm": flow_norm,
        "u_norm": u_norm,
        "q": bus_winding,
        "eff_q": effective_winding,
        "sel": [],
    }


ring_results = {
    name: exact_ring_result(name)
    for name in ["passive", "global", "topological"]
}
ring_rows = summarize(ring_results, "nonlinear_ring")

# Replace sampled quadrature by the exact finite-horizon ring integrals.
psi_T_ring = 2.0 * np.arctan(
    np.tan(delta_ring / 2.0) * np.exp(-gamma_ring * T_ring)
)
exact_cycle_integral = (
    N / gamma_ring * (np.cos(psi_T_ring) - np.cos(delta_ring))
)
exact_effort_integral = (
    N * gamma_ring * (np.cos(psi_T_ring) - np.cos(delta_ring))
)
for row in ring_rows:
    if row["controller"] == "passive":
        row["integrated_cycle_energy"] = N * np.sin(delta_ring) ** 2 * T_ring
        row["cycle_reduction_vs_passive_percent"] = 0.0
    else:
        row["integrated_cycle_energy"] = exact_cycle_integral
        row["cycle_reduction_vs_passive_percent"] = 100.0 * (
            1.0
            - exact_cycle_integral
            / (N * np.sin(delta_ring) ** 2 * T_ring)
        )
        row["integrated_actuator_rate_effort"] = exact_effort_integral

labels = {
    "passive": "swing damping only",
    "global": "global line thermostat",
    "topological": "topological thermostat",
}
fig, ax = plt.subplots(figsize=(6.6, 4.2))
for name, res in ring_results.items():
    ax.semilogy(res["t"], res["cyc"], label=labels[name])
ax.set_xlabel("time")
ax.set_ylabel("cycle-flow energy")
ax.set_title("Protected ring: cycle-flow energy")
ax.grid(True, alpha=0.3)
ax.legend()
fig.tight_layout()
fig.savefig(FIG / "swing_ring_cycle_energy.png", dpi=220)
plt.close(fig)

fig, ax = plt.subplots(figsize=(6.6, 4.2))
for name, res in ring_results.items():
    ax.plot(res["t"], res["q"], label=labels[name])
ax.set_xlabel("time")
ax.set_ylabel("bus-angle winding")
ax.set_title("Bus-angle winding remains one")
ax.grid(True, alpha=0.3)
ax.legend()
fig.tight_layout()
fig.savefig(FIG / "swing_ring_winding.png", dpi=220)
plt.close(fig)

fig, ax = plt.subplots(figsize=(6.6, 4.2))
for name, res in ring_results.items():
    ax.plot(res["t"], np.sqrt(res["effort"]), label=labels[name])
ax.set_xlabel("time")
ax.set_ylabel(r"actuator-rate norm $\|\dot u\|$")
ax.set_title("Protected ring: actuator rate")
ax.grid(True, alpha=0.3)
ax.legend()
fig.tight_layout()
fig.savefig(FIG / "swing_ring_control_effort.png", dpi=220)
plt.close(fig)



# Experiment B: IEEE 14 topology with synthetic stable swing data.
ieee_edges_1based = [
    (1, 2),
    (1, 5),
    (2, 3),
    (2, 4),
    (2, 5),
    (3, 4),
    (4, 5),
    (4, 7),
    (4, 9),
    (5, 6),
    (6, 11),
    (6, 12),
    (6, 13),
    (7, 8),
    (7, 9),
    (9, 10),
    (9, 14),
    (10, 11),
    (12, 13),
    (13, 14),
]
ieee_edges = [(i - 1, j - 1) for i, j in ieee_edges_1based]
x = np.array(
    [
        0.05917,
        0.22304,
        0.19797,
        0.17632,
        0.17388,
        0.17103,
        0.04211,
        0.20912,
        0.55618,
        0.25202,
        0.19890,
        0.25581,
        0.13027,
        0.17615,
        0.11001,
        0.08450,
        0.27038,
        0.19207,
        0.19988,
        0.34802,
    ]
)
b = 1 / x
a_ieee = b / np.median(b)
B_ieee = incidence(14, ieee_edges)

# A small target is constructed to be exactly cycle-free in the W_* metric.
theta_base = np.array(
    [0.0, -0.06, -0.11, -0.08, -0.04, -0.12, -0.10, -0.13, -0.15, -0.17, -0.16, -0.14, -0.18, -0.20]
)
theta_base -= theta_base.mean()
scale = min(1.0, 0.35 / np.max(np.abs(B_ieee.T @ theta_base)))
theta_ieee = theta_base * scale
oriented_drop = B_ieee.T @ theta_ieee
eta_star_ieee = np.arctan(oriented_drop)
u_star_ieee = eta_star_ieee - oriented_drop
Wlin_ieee = a_ieee * np.cos(eta_star_ieee)
H_ieee, PH_ieee, _, Winv_ieee = weighted_projections(B_ieee, Wlin_ieee)
f_star_ieee = a_ieee * np.sin(eta_star_ieee)
assert np.linalg.norm(PH_ieee @ f_star_ieee) < 1e-10

# Fixed harmonic perturbation in the 20 physical edge coordinates.
# Storing the physical vector, rather than coordinates in an SVD-generated
# nullspace basis, makes the nonlinear benchmark reproducible across
# NumPy/LAPACK implementations.  The vector is divergence-free and has
# weighted norm ||h0||_{W_*^{-1}} = 0.35.
h0 = np.array(
    [
        -0.012691051517062716,
         0.012691051517062705,
        -0.074545615630692008,
         0.047439490783011067,
         0.014415073330618196,
        -0.074545615630691980,
        -0.018136987472326147,
        -0.130534686044151000,
         0.121565548668796220,
         0.008969137375354762,
        -0.061717243864990674,
        -0.045915218841279234,
         0.116601600081624690,
        -0.000000000000000027326994529586268,
        -0.130534686044150940,
         0.061717243864990605,
        -0.070686381240345417,
         0.061717243864990660,
        -0.045915218841279255,
         0.070686381240345458,
    ]
)

harmonic_residual = np.linalg.norm(B_ieee @ h0)
weighted_h0_norm_sq = float(h0 @ Winv_ieee @ h0)
projection_residual = np.linalg.norm(PH_ieee @ h0 - h0)
if harmonic_residual > 1e-12:
    raise RuntimeError(
        "The stored IEEE 14 disturbance is not divergence-free: "
        f"{harmonic_residual:.3e}"
    )
if projection_residual > 1e-12:
    raise RuntimeError(
        "The stored IEEE 14 disturbance is not harmonic in the weighted "
        f"projection: {projection_residual:.3e}"
    )
if not np.isclose(weighted_h0_norm_sq, 0.35**2, rtol=0.0, atol=1e-12):
    raise RuntimeError(
        "Unexpected weighted norm of the stored IEEE 14 disturbance: "
        f"{weighted_h0_norm_sq:.17g}"
    )

u0_ieee = u_star_ieee + Winv_ieee @ h0

# Fixed ordered one-based branch architecture R = {1, 3, 7, 8, 11, 12, 20}.
# The same physical channels are used for uncoupled selected-line damping and
# for the rank-seven Hodge-aligned finite edge-channel controller.
ieee_selected_edges = [0, 2, 6, 7, 10, 11, 19]

# IEEE 14 topology figure used by the manuscript.  The node positions are
# graphical only; the branch list above contains the mathematical topology.
ieee_positions = {
    1: (0.00, 0.25),  2: (0.23, 0.20),  3: (0.48, 0.15),  4: (0.32, -0.10),
    5: (0.18, 0.58),  6: (0.82, 0.88),  7: (0.55, -0.24), 8: (0.46, -0.02),
    9: (0.78, -0.20), 10: (1.15, -0.05), 11: (1.02, 0.55), 12: (0.48, 0.98),
    13: (0.78, 0.47), 14: (0.97, 0.10),
}
selected_one_based = {edge + 1 for edge in ieee_selected_edges}
fig, ax = plt.subplots(figsize=(7.0, 5.2))
for branch_index, (tail, head) in enumerate(ieee_edges_1based, start=1):
    x_tail, y_tail = ieee_positions[tail]
    x_head, y_head = ieee_positions[head]
    selected_branch = branch_index in selected_one_based
    ax.plot(
        [x_tail, x_head],
        [y_tail, y_head],
        linewidth=3.0 if selected_branch else 1.2,
        alpha=0.85 if selected_branch else 0.45,
    )
    if selected_branch:
        ax.text(
            (x_tail + x_head) / 2.0,
            (y_tail + y_head) / 2.0,
            str(branch_index),
            fontsize=8,
            ha="center",
            va="center",
        )
for bus, (x_coord, y_coord) in ieee_positions.items():
    circle = plt.Circle(
        (x_coord, y_coord),
        0.035,
        facecolor="white",
        edgecolor="black",
        linewidth=1.0,
        zorder=3,
    )
    ax.add_patch(circle)
    ax.text(
        x_coord,
        y_coord,
        str(bus),
        fontsize=8,
        ha="center",
        va="center",
        zorder=4,
    )
ax.set_title("IEEE 14-bus topology: fixed seven-channel architecture")
ax.set_aspect("equal")
ax.axis("off")
fig.tight_layout()
fig.savefig(FIG / "ieee14_topology.png", dpi=240, bbox_inches="tight")
plt.close(fig)

ieee_results = {}
for ctrl_name in ["passive", "local", "global", "topological", "finite_topological"]:
    ieee_results[ctrl_name] = simulate_swing(
        14,
        ieee_edges,
        a_ieee,
        theta_ieee,
        u_star_ieee,
        u0_ieee,
        ctrl_name,
        kappa=1.0,
        tau=0.6,
        Dval=1.2,
        T=25,
        npts=1000,
        weighted_metrics=True,
        selected_edges=ieee_selected_edges,
    )
ieee_rows = summarize(ieee_results, "ieee14_synthetic_swing")

# Verify the nonlinear finite-channel dissipation identity numerically.
finite_result = ieee_results["finite_topological"]
finite_S = finite_result["finite_S"]
finite_A = finite_result["finite_A"]
finite_G = finite_result["finite_G"]
finite_K = finite_result["finite_K"]
finite_Hstar = finite_result["Hstar"]
if any(item is None for item in (finite_S, finite_A, finite_G, finite_K)):
    raise RuntimeError("Finite-channel controller data were not constructed")

# Algebraic limiting actuator correction. The initial displacement
# d0 = u(0)-u_* is a pre-existing edge-phase mismatch. If the cohesive
# trajectory reaches the target effective phase, the selected actuator
# coordinates a_infinity satisfy
#     (S_R H_*)^T a_infinity = -H_*^T d0.
initial_edge_phase_mismatch = u0_ieee - u_star_ieee
finite_actuator_coordinate_limit = -np.linalg.solve(
    finite_G.T,
    finite_Hstar.T @ initial_edge_phase_mismatch,
)
finite_delta_u_limit = finite_A @ finite_actuator_coordinate_limit
finite_limit_residual = np.linalg.norm(
    finite_Hstar.T
    @ (initial_edge_phase_mismatch + finite_delta_u_limit)
)
if finite_limit_residual > 1e-10:
    raise RuntimeError(
        "Limiting actuator-setting identity failed: "
        f"{finite_limit_residual:.3e}"
    )
finite_result["actuator_coordinate_limit"] = finite_actuator_coordinate_limit
finite_result["delta_u_limit"] = finite_delta_u_limit
eta_star = B_ieee.T @ theta_ieee + u_star_ieee
finite_bregman_energy = []
finite_bregman_dissipation = []
for state in finite_result["Y"]:
    theta = state[:14]
    omega = state[14:28]
    u = state[28:]
    eta = B_ieee.T @ theta + u
    f = a_ieee * np.sin(eta)
    flow_error = f - f_star_ieee
    potential = np.sum(
        a_ieee
        * (
            np.cos(eta_star)
            - np.cos(eta)
            - np.sin(eta_star) * (eta - eta_star)
        )
    )
    finite_bregman_energy.append(0.5 * (omega @ omega) + potential)
    sensor_error = finite_S @ flow_error
    finite_bregman_dissipation.append(
        -1.2 * (omega @ omega)
        + (1.0 / 0.6) * (sensor_error @ finite_K @ sensor_error)
    )
finite_bregman_energy = np.asarray(finite_bregman_energy)
finite_bregman_dissipation = np.asarray(finite_bregman_dissipation)
if np.max(np.diff(finite_bregman_energy)) > 1e-8:
    raise RuntimeError("Finite-channel Bregman energy is not numerically nonincreasing")
if np.max(finite_bregman_dissipation) > 1e-8:
    raise RuntimeError("Finite-channel dissipation identity has a positive residual")

labels2 = {
    "passive": "swing damping only",
    "local": "selected-line phase damping",
    "global": "global phase damping",
    "topological": "ideal topological thermostat",
    "finite_topological": "rank-7 edge-channel thermostat",
}
fig, ax = plt.subplots(figsize=(6.8, 4.2))
for name, res in ieee_results.items():
    ax.semilogy(res["t"], res["cyc"], label=labels2[name])
ax.set_xlabel("time")
ax.set_ylabel("weighted cycle-flow energy")
ax.set_title("Weighted cycle-flow energy")
ax.grid(True, alpha=0.3)
ax.legend()
fig.tight_layout()
fig.savefig(FIG / "swing_ieee14_cycle_energy.png", dpi=220)
plt.close(fig)

fig, ax = plt.subplots(figsize=(6.8, 4.2))
for name, res in ieee_results.items():
    ax.plot(res["t"], np.sqrt(res["trans"]), label=labels2[name])
ax.set_xlabel("time")
ax.set_ylabel("weighted transfer-flow error")
ax.set_title("Weighted transfer-flow disturbance")
ax.grid(True, alpha=0.3)
ax.legend()
fig.tight_layout()
fig.savefig(FIG / "swing_ieee14_transfer_error.png", dpi=220)
plt.close(fig)

fig, ax = plt.subplots(figsize=(6.8, 4.2))
for name, res in ieee_results.items():
    ax.plot(res["t"], np.sqrt(res["freq"]), label=labels2[name])
ax.set_xlabel("time")
ax.set_ylabel("frequency-deviation norm")
ax.set_title("Frequency response")
ax.grid(True, alpha=0.3)
ax.legend()
fig.tight_layout()
fig.savefig(FIG / "swing_ieee14_frequency.png", dpi=220)
plt.close(fig)

fig, ax = plt.subplots(figsize=(6.8, 4.2))
for name, res in ieee_results.items():
    ax.plot(res["t"], np.sqrt(res["effort"]), label=labels2[name])
ax.set_xlabel("time")
ax.set_ylabel(r"actuator-rate norm $\|\dot u\|$")
ax.set_title("Actuator-rate response")
ax.grid(True, alpha=0.3)
ax.legend()
fig.tight_layout()
fig.savefig(FIG / "swing_ieee14_control_effort.png", dpi=220)
plt.close(fig)

rows = ring_rows + ieee_rows
with open(DATA / "nonlinear_swing_metrics.csv", "w", newline="") as file:
    writer = csv.DictWriter(file, fieldnames=list(rows[0].keys()))
    writer.writeheader()
    writer.writerows(rows)

with open(DATA / "nonlinear_swing_timeseries.csv", "w", newline="") as file:
    fields = [
        "experiment",
        "controller",
        "time",
        "cycle_energy",
        "transfer_error",
        "frequency_norm",
        "actuator_rate_norm",
    ]
    writer = csv.DictWriter(file, fieldnames=fields)
    writer.writeheader()
    for exp, results in [
        ("nonlinear_ring", ring_results),
        ("ieee14_synthetic_swing", ieee_results),
    ]:
        for name, res in results.items():
            for i, time in enumerate(res["t"]):
                writer.writerow(
                    {
                        "experiment": exp,
                        "controller": name,
                        "time": time,
                        "cycle_energy": res["cyc"][i],
                        "transfer_error": np.sqrt(res["trans"][i]),
                        "frequency_norm": np.sqrt(res["freq"][i]),
                        "actuator_rate_norm": np.sqrt(res["effort"][i]),
                    }
                )

print("Wrote nonlinear swing figures and metrics")
print("IEEE selected lines (one-based):", [idx + 1 for idx in ieee_selected_edges])
print("||P_H^{W_*} f_*||:", np.linalg.norm(PH_ieee @ f_star_ieee))
print("||B h0||:", harmonic_residual)
print("||P_H^{W_*} h0 - h0||:", projection_residual)
print("||h0||_{W_*^{-1}}^2:", weighted_h0_norm_sq)
print(
    "rank(S_R H_*), cond(S_R H_*):",
    np.linalg.matrix_rank(finite_result["finite_G"]),
    np.linalg.cond(finite_result["finite_G"]),
)
print(
    "finite-channel compression residual:",
    finite_result["finite_compression_residual"],
)
print(
    "finite-channel Bregman energy (initial, final):",
    finite_bregman_energy[0],
    finite_bregman_energy[-1],
)
finite_u_trajectory = finite_result["Y"][:, 28:]
finite_delta_u_at_T = finite_u_trajectory[-1] - finite_u_trajectory[0]
print(
    "finite-channel ||Delta u(T)||_2, ||Delta u_infinity||_2:",
    np.linalg.norm(finite_delta_u_at_T),
    np.linalg.norm(finite_delta_u_limit),
)
print(
    "finite-channel limiting-setting residual:",
    finite_limit_residual,
)
for row in rows:
    print(row)


==> anc/scripts/theta_network_topological_thermostat_comparison.py <==
"""Closed-form theta edge-flow comparison for the topological thermostat.

This script generates the data and figures for the hand-computable theta
network edge-flow example in the manuscript.  The four comparison systems are
affine linear ODEs with constant coefficients.  Their trajectories are
evaluated from explicit formulas where the Hodge components decouple and from
an augmented matrix exponential for the local-edge damping case.  No time-
stepping ODE solver is used.
"""

from pathlib import Path

import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
from scipy.linalg import expm

ROOT = Path(__file__).resolve().parents[1]
DATA = ROOT / "data"
FIG = ROOT / "figures"
DATA.mkdir(parents=True, exist_ok=True)
FIG.mkdir(parents=True, exist_ok=True)

# Hodge coordinates for the theta graph with three parallel oriented edges.
g = np.array([1.0, 1.0, 1.0])
g = g / np.linalg.norm(g)
h1 = np.array([1.0, -1.0, 0.0])
h1 = h1 / np.linalg.norm(h1)
h2 = np.array([1.0, 1.0, -2.0])
h2 = h2 / np.linalg.norm(h2)
H = np.column_stack([h1, h2])
P_H = H @ H.T
P_C = np.outer(g, g)

# Target and initial condition.
i_target = np.array([1.0, 1.0, 1.0])
i0 = i_target + 1.55 * h1 - 1.10 * h2

# Controller parameters used in the manuscript.
alpha_source = 1.3
k_damp = 0.85
T = 10.0
sample_dt = 0.02
sample_count = int(round(T / sample_dt)) + 1
times = np.linspace(0.0, T, sample_count)
E1 = np.diag([1.0, 0.0, 0.0])
controllers = [
    "none",
    "local edge damping",
    "global damping",
    "topological thermostat",
]


def control(i: np.ndarray, kind: str) -> np.ndarray:
    """Return the controller contribution to the edge-flow vector field."""
    if kind == "none":
        return np.zeros(3)
    if kind == "local edge damping":
        return -k_damp * (E1 @ i)
    if kind == "global damping":
        return -k_damp * i
    if kind == "topological thermostat":
        return -k_damp * (P_H @ i)
    raise ValueError(f"Unknown controller: {kind}")


def affine_matrix_trajectory(
    A: np.ndarray,
    b: np.ndarray,
    initial: np.ndarray,
    time_grid: np.ndarray,
) -> np.ndarray:
    """Evaluate dot(i)=A i+b exactly through an augmented matrix exponential."""
    augmented = np.zeros((4, 4))
    augmented[:3, :3] = A
    augmented[:3, 3] = b
    augmented_initial = np.concatenate([initial, [1.0]])
    return np.vstack(
        [(expm(t * augmented) @ augmented_initial)[:3] for t in time_grid]
    )


def closed_form_trajectory(kind: str, time_grid: np.ndarray) -> np.ndarray:
    """Evaluate the exact trajectory for the selected comparison law."""
    cut0 = P_C @ i0
    harmonic0 = P_H @ i0
    cut_error0 = cut0 - i_target
    exp_alpha = np.exp(-alpha_source * time_grid)[:, None]
    exp_kappa = np.exp(-k_damp * time_grid)[:, None]

    if kind == "none":
        return i_target + exp_alpha * cut_error0 + harmonic0

    if kind == "topological thermostat":
        return i_target + exp_alpha * cut_error0 + exp_kappa * harmonic0

    if kind == "global damping":
        cut_equilibrium = (
            alpha_source / (alpha_source + k_damp)
        ) * i_target
        exp_cut = np.exp(-(alpha_source + k_damp) * time_grid)[:, None]
        return (
            cut_equilibrium
            + exp_cut * (cut0 - cut_equilibrium)
            + exp_kappa * harmonic0
        )

    if kind == "local edge damping":
        A_local = -alpha_source * P_C - k_damp * E1
        b = alpha_source * i_target
        return affine_matrix_trajectory(A_local, b, i0, time_grid)

    raise ValueError(f"Unknown controller: {kind}")


# Basic exactness checks for the Hodge decomposition and initial condition.
assert np.allclose(H.T @ H, np.eye(2))
assert np.allclose(P_H @ P_H, P_H)
assert np.allclose(P_C @ P_C, P_C)
assert np.allclose(P_C @ P_H, np.zeros((3, 3)))
assert np.allclose(P_C + P_H, np.eye(3))
assert np.allclose(P_H @ i_target, np.zeros(3))
assert np.allclose(P_C @ (i0 - i_target), np.zeros(3))

records = []
edge_records = []

for kind in controllers:
    trajectory = closed_form_trajectory(kind, times)
    for t, i in zip(times, trajectory):
        loop = P_H @ i
        through = P_C @ i
        target_through = P_C @ i_target
        u = control(i, kind)
        records.append(
            {
                "time": float(t),
                "controller": kind,
                "loop_energy": float(loop @ loop),
                "throughflow_error": float(
                    np.linalg.norm(through - target_through)
                ),
                "excess_joule_loss": float(
                    (i @ i) - (i_target @ i_target)
                ),
                "control_effort": float(u @ u),
            }
        )
        if kind == "topological thermostat":
            edge_records.append(
                {
                    "time": float(t),
                    "i1": float(i[0]),
                    "i2": float(i[1]),
                    "i3": float(i[2]),
                    "h1_coordinate": float(h1 @ i),
                    "h2_coordinate": float(h2 @ i),
                }
            )


df = pd.DataFrame(records)
df_edges = pd.DataFrame(edge_records)
df.to_csv(DATA / "theta_network_timeseries.csv", index=False)
df_edges.to_csv(
    DATA / "theta_network_topological_edge_currents.csv", index=False
)

metrics = []
for kind in controllers:
    sub = df[df.controller == kind]
    t = sub.time.to_numpy()
    metrics.append(
        {
            "controller": kind,
            "final loop energy": float(sub.loop_energy.iloc[-1]),
            "integrated loop energy": float(
                np.trapezoid(sub.loop_energy, t)
            ),
            "max through-flow error": float(
                sub.throughflow_error.max()
            ),
            "integrated through-flow error": float(
                np.trapezoid(sub.throughflow_error, t)
            ),
            "integrated excess Joule loss": float(
                np.trapezoid(sub.excess_joule_loss, t)
            ),
            "integrated control effort": float(
                np.trapezoid(sub.control_effort, t)
            ),
        }
    )
metrics_df = pd.DataFrame(metrics)
metrics_df.to_csv(DATA / "theta_network_controller_metrics.csv", index=False)
print(metrics_df)

# Figure: loop energy comparison.
fig, ax = plt.subplots(figsize=(7.5, 4.5))
for kind in controllers:
    sub = df[df.controller == kind]
    ax.plot(sub.time, sub.loop_energy, label=kind)
ax.set_xlabel("time")
ax.set_ylabel("cycle-current energy")
ax.set_title("Theta network: damping topological loop-current energy")
ax.grid(True, alpha=0.3)
ax.legend()
fig.tight_layout()
fig.savefig(FIG / "theta_network_loop_energy_comparison.png", dpi=220)
plt.close(fig)

# Figure: through-flow error comparison.
fig, ax = plt.subplots(figsize=(7.5, 4.5))
for kind in controllers:
    sub = df[df.controller == kind]
    ax.plot(sub.time, sub.throughflow_error, label=kind)
ax.set_xlabel("time")
ax.set_ylabel("through-flow error")
ax.set_title("Disturbance of useful source-to-load flow")
ax.grid(True, alpha=0.3)
ax.legend()
fig.tight_layout()
fig.savefig(FIG / "theta_network_throughflow_error_comparison.png", dpi=220)
plt.close(fig)

# Figure: topological edge currents.
fig, ax = plt.subplots(figsize=(7.5, 4.5))
ax.plot(df_edges.time, df_edges.i1, label="edge current i1")
ax.plot(df_edges.time, df_edges.i2, label="edge current i2")
ax.plot(df_edges.time, df_edges.i3, label="edge current i3")
ax.set_xlabel("time")
ax.set_ylabel("edge current")
ax.set_title("Topological thermostat: line currents relax to equal through-flow")
ax.grid(True, alpha=0.3)
ax.legend()
fig.tight_layout()
fig.savefig(FIG / "theta_network_topological_edge_currents.png", dpi=220)
plt.close(fig)


==> anc/scripts/weighted_parallel_inverter_topological_control.py <==
"""Weighted parallel-inverter topological control example.

This script generates the data and figure used in Section 11 of the
manuscript.  It is a reduced Hodge-coordinate example, not a detailed
switching-inverter simulation.
"""
from pathlib import Path
import numpy as np
import pandas as pd
import matplotlib.pyplot as plt

ROOT = Path(__file__).resolve().parents[1]
FIG_DIR = ROOT / "figures"
DATA_DIR = ROOT / "data"
FIG_DIR.mkdir(exist_ok=True)
DATA_DIR.mkdir(exist_ok=True)

# Desired capacity / sharing weights for four parallel inverter paths.
rho = np.array([4.0, 3.0, 2.0, 1.0])
I_load = 10.0
i_star = I_load * rho / np.sum(rho)

# Pure harmonic (zero-sum) current mismatch.
h0 = np.array([1.0, -0.8, 0.6, -0.8])
assert abs(np.sum(h0)) < 1e-12

alpha = 0.8
r0 = 0.15
kappa = 1.2
rate_h = r0 + kappa

def P_C(x: np.ndarray) -> np.ndarray:
    """Capacity-weighted cut/sharing projection."""
    return rho * (np.sum(x) / np.sum(rho))

def P_H(x: np.ndarray) -> np.ndarray:
    """Weighted harmonic projection onto the zero-sum redistribution space."""
    return x - P_C(x)

# Since the initial condition has exactly the desired total current,
# the cut error is zero and the complete trajectory is available in closed form.
# The parameter alpha would regulate a nonzero cut error, but it does not enter
# this particular plotted trajectory.
t = np.linspace(0.0, 8.0, 401)
I = np.array([i_star + np.exp(-rate_h * tt) * h0 for tt in t])
H = np.array([P_H(row) for row in I])
Cerr = np.array([P_C(row - i_star) for row in I])
E_H = np.sum(H * H, axis=1)
E_C = np.sum(Cerr * Cerr, axis=1)
assert np.allclose(Cerr, np.zeros_like(Cerr), atol=1e-13)
assert np.allclose(H, np.exp(-rate_h * t)[:, None] * h0, atol=1e-13)

# Save data.
df = pd.DataFrame({
    "time": t,
    "i1": I[:, 0],
    "i2": I[:, 1],
    "i3": I[:, 2],
    "i4": I[:, 3],
    "target1": i_star[0],
    "target2": i_star[1],
    "target3": i_star[2],
    "target4": i_star[3],
    "harmonic_energy": E_H,
    "cut_error_energy": E_C,
})
df.to_csv(DATA_DIR / "weighted_parallel_inverter_timeseries.csv", index=False)

metrics = pd.DataFrame({
    "quantity": ["alpha", "r0", "kappa", "harmonic_decay_rate", "initial_harmonic_energy", "final_harmonic_energy"],
    "value": [alpha, r0, kappa, rate_h, E_H[0], E_H[-1]],
})
metrics.to_csv(DATA_DIR / "weighted_parallel_inverter_metrics.csv", index=False)

# Plot.
fig, axes = plt.subplots(1, 2, figsize=(11, 4.2))
ax = axes[0]
for j in range(4):
    ax.plot(t, I[:, j], label=f"$i_{j+1}(t)$")
    ax.axhline(i_star[j], linestyle="--", linewidth=0.8)
ax.set_xlabel("time")
ax.set_ylabel("current")
ax.set_title("Currents converge to weighted sharing")
ax.legend(fontsize=8)
ax.grid(True, alpha=0.3)

ax = axes[1]
ax.semilogy(t, E_H, label=r"$\|P_H^\rho i(t)\|^2$")
ax.semilogy(t, np.maximum(E_C, 1e-16), linestyle="--", label=r"cut error energy")
ax.set_xlabel("time")
ax.set_ylabel("energy")
ax.set_title("Circulating-current energy decays")
ax.legend(fontsize=8)
ax.grid(True, alpha=0.3)

fig.tight_layout()
fig.savefig(FIG_DIR / "weighted_parallel_inverter_topological_control.png", dpi=200)

